Performance Benchmarking of State-of-the-Art Software Switches for NFV

With the ultimate goal of replacing proprietary hardware appliances with Virtual Network Functions (VNFs) implemented in software, Network Function Virtualization (NFV) has been gaining popularity in the past few years. Software switches route traffic between VNFs and physical Network Interface Cards (NICs). It is of paramount importance to compare the performance of different switch designs and architectures. In this paper, we propose a methodology to compare fairly and comprehensively the performance of software switches. We first explore the design spaces of seven state-of-the-art software switches and then compare their performance under four representative test scenarios. Each scenario corresponds to a specific case of routing NFV traffic between NICs and/or VNFs. In our experiments, we evaluate the throughput and latency between VNFs in two of the most popular virtualization environments, namely virtual machines (VMs) and containers. Our experimental results show that no single software switch prevails in all scenarios. It is, therefore, crucial to choose the most suitable solution for the given use case. At the same time, the presented results and analysis provide a deeper insight into the design tradeoffs and identifies potential performance bottlenecks that could inspire new designs.

==> plots/latency-1.py <==
import numpy as np
import matplotlib.pyplot as plt

names = ["BESS","OVS-DPDK", "VPP", "FastClick", "snabb", "t4p4s", "VALE"]

plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 11})

data = []
rs = ['10','50','99']
markers = ['o', '.', 'x', '+', 'v', '^', '<', '>', 's', 'd']
colors = ['g','r','c','m','y','k','purple','b']
linestyles = ['-', '--', '-.', ':']

fig, ax = plt.subplots(3, 1, sharex=True)
n_bins = 50
np.seterr(divide='ignore', invalid='ignore')

for r in rs:
    for n in names:
        print(n + ' ' + r)
        data = []
        with open("DATA/latency-p2p/"+ n + '-' + r + ".DATA") as fd:
            next(fd)
            for l in fd:
                tmp = list(map(int,l.strip().split(',')))
                t1, t2 = float(tmp[0])/1000, tmp[1]
                for i in range(t2):
                    data.append(t1)
                    
        p = 1. * np.arange(len(data[3:-10])) / (len(data[3:-10]) - 1)
        ax[rs.index(r)].plot(data[3:-10], p, label=n, linestyle=linestyles[names.index(n)%len(linestyles)], color=colors[names.index(n)],linewidth=2)
        #,marker=markers[names.index(n)],color=colors[names.index(n)],markersize=12,linewidth=3)
        ax[rs.index(r)].grid(True)
        
    ax[rs.index(r)].set_ylabel("CDF (" + '{:.2f}'.format(float(r)/100) + 'R$^+$)')
    ax[rs.index(r)].set_xscale('log')
    
fig.legend(ax, labels=names, ncol=4,fancybox=True,framealpha=1,prop={'size': 9},bbox_to_anchor=(0.85, 1.05))
#plt.gca().yaxis.grid(True)
#plt.xticks(np.arange(1,len(names)+1) + width, names)
#plt.gcf().subplots_adjust(top=1)

plt.tight_layout()

fig.savefig('latency-p2p.pdf',bbox_inches='tight')

==> plots/latency.py <==
#!/Users/tianzhuzhang/anaconda3/bin/python

import matplotlib.pyplot as plt
import numpy as np

plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 30})

filled_markers = ['o', 'x', '+', 'v', '^', '<', '>', 's', 'd']
ratio = ['0.10R+', '0.50R+', '0.99R+']
width=0.4
colors = ["white", "silver", "grey"]
hatch_patterns = [" ", "\\", "+", "x"]
#names = ["BESS","OVS-DPDK", "VPP", "FastClick", "snabb", "t4p4s", "VALE"]
names = ["BESS"]

############################
# p2p latency test results #
############################

data = []
rs = ['10','50','99']

with open("DATA/latency-p2p.DATA", 'r') as fd:
    next(fd)
    for l in fd:
        tmp = l.strip().split()
        data.append([tmp[0]]+[float(i) for i in tmp[1:]])

data=sorted(data, key=lambda x: x[1])
print(data)

names = [i[0] for i in data]

fig = plt.figure()
plt.rcParams.update({'font.size': 12})
plt.rcParams['hatch.linewidth'] = 0.3
plt.ylabel("RTT (us)")
    
for r in range(3):
    rtt = [i[r+1] for i in data]
    print(rtt)
    
    plt.bar(np.arange(1,len(names)+1)+ width*r, rtt, label=ratio[r], color=colors[r], edgecolor="black", width=width)    

plt.legend(loc='best')
plt.gca().grid(True)
plt.xticks(np.arange(1,len(names)+1) + width, names)
fig.savefig('RTT_p2p.pdf')    
 

############################
#   v2v latency results    #
############################

plt.rcParams.update({'font.size': 20})
fig = plt.figure(figsize=[12,4])
rtt_vm = [129, 206, 239, 179,  223, 215, 104]
rtt_docker= [135, 221, 268, 184, 539, 228]

plt.bar(np.arange(len(rtt_vm)), rtt_vm, label="VM", width=width, color="yellow", edgecolor="black")
plt.bar(np.arange(len(rtt_docker))+width, rtt_docker, label="Container", width=width, color="blue", edgecolor="black")
plt.legend(loc='best')
plt.xlim(-0.5,7)
plt.xticks(np.arange(len(names))+width/2,names)
plt.grid(True, axis="both", linestyle="-.", color='r')
plt.ylabel("RTT ($\mu$s)")
#plt.yscale("log")
fig.savefig('RTT_v2v.pdf')


############################
# loopback latency results #
############################

print("Loopback latency results...")

# Service chain length is 4 by default.
L = 4

ratio = ['10','50','99']

plt.rcParams.update({'font.size': 17})
for v in ['vm', 'docker']:
    print(v)
    for r in ratio:
        fig = plt.figure()
        plt.ylim(4,1000)
        plt.ylabel("RTT (us)")
        plt.yscale('log')
        

        with open('latency-' + v + '_'+ r + '.txt') as fd:
            next(fd)
            i = 0
            for l in fd:
                tmp = l.strip().split()
                rtt = list(map(float, tmp[1:]))
                print(rtt)
                if tmp[0] == 'ovs':
                    tmp[0] = "OVS-DPDK" 
                plt.plot(range(1,L+1), rtt, label=tmp[0], marker=filled_markers[i],markersize=12,linewidth=3)
                i += 1
                
        plt.legend(loc='best', ncol=3, prop={'size': 12})
        plt.xticks(range(1,L+1))
        plt.grid(True, axis='both')#,color='r', linestyle='-.', linewidth=2)
        #plt.gca().yaxis.grid(True)
        fig.savefig('RTT_' + v + '_' + r + 'R+.pdf')



==> plots/throughput-1.py <==
#!/Users/tianzhuzhang/anaconda3/bin/python

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import FormatStrFormatter

width = 0.4
fill_patterns = [" ", "\\", "+", "x"]
colors = ["white", "silver", "grey"]
labels = ["64B", "256B", "1024B"]
byte = [64, 256, 1024]
markers = ['o', '.', 'x', '+', 'v', '^', '<', '>', 's', 'd']
colors = ['g','r','c','m','y','k','purple','b']
linestyles = ['-', '--', '-.', ':']

plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 16})

fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(12,4),sharex=True)



##############################################################################################


# p2p unidirectional test

data = []         
with open("DATA/p2p.DATA", 'r') as fd:
    next(fd)
    for l in fd:  
        data.append(l.strip().split())

for d in data:
    t = []
    for i in d[1:]:
        t.append(float(i)*8*(byte[d[1:].index(i)]+20)/1000)
    
    l1 = ax1.plot(t,label=d[0],marker=markers[data.index(d)],color=colors[data.index(d)], markersize=12,linewidth=3) 
       
ax1.set_ylabel("Throughput (Gbps)") 
ax1.set_ylim(0,22)
ax1.grid(True)
ax1.set_title('(a) Unidirectional traffic',loc='center', y=-0.25)
#ax1.legend(loc=2,ncol=2,fancybox=True,framealpha=1,prop={'size': 14})

data1 = []
with open("DATA/p2p-bi.DATA", 'r') as fd:
    next(fd)
    for l in fd:
        data1.append(l.strip().split())

names = []
for d in data1:
    t = []
    for i in d[1:]:
        t.append(float(i)*8*(byte[d[1:].index(i)]+20)/1000)
    
    names.append(d[0])
    l2 = ax2.plot(t,marker=markers[data1.index(d)],color=colors[data1.index(d)],markersize=12,linewidth=3)    

ax2.grid(True)
ax2.set_ylim(0,22)
ax2.set_title('(b) Bidirectional traffic', y=-0.25)
fig.legend([l1,l2],labels=names,loc="right",ncol=4,fancybox=True,bbox_to_anchor=(0.75,1.1),framealpha=1,prop={'size': 14})

plt.setp((ax1,ax2), xticks=range(len(labels)), xticklabels=labels)
fig.savefig("p2p-1.pdf",bbox_inches='tight')



##############################################################################################




# p2v scenario
names.pop(0)
plt.rcParams.update({'font.size': 9})
fig, axs = plt.subplots(3, 2, sharex=True)
(ax1, ax5), (ax3, ax4), (ax2, ax6) = axs
d0 = []
with open("DATA/vm/p2v.DATA", 'r') as fd:
    next(fd)

    for l in fd:
        d0.append(l.strip().split())
               
d1 = []
with open("DATA/vm/p2v-bi.DATA", 'r') as fd:           
    next(fd)
    for l in fd:
        d1.append(l.strip().split())
               
d2 = []
with open("DATA/vm/p2v-re.DATA", 'r') as fd:
    next(fd)
    for l in fd:
        d2.append(l.strip().split())
               
d3 = []
with open("DATA/docker/p2v-re.DATA", 'r') as fd:           
    next(fd)
    for l in fd:
        d3.append(l.strip().split())


d4 = []
with open("DATA/docker/p2v.DATA", 'r') as fd:
    next(fd)
    for l in fd:
        d4.append(l.strip().split())
               
d5 = []
with open("DATA/docker/p2v-bi.DATA", 'r') as fd:           
    next(fd)
    for l in fd:
        d5.append(l.strip().split())
        
for d in d0:
    t = []
    for i in d[1:]:
        t.append(float(i)*8*(byte[d[1:].index(i)]+20)/1000)
    
    l1 = ax1.plot(t,label=d[0],marker=markers[d0.index(d)+1],color=colors[d0.index(d)+1],markersize=8,linewidth=2)

ax1.set_ylabel("Throughput (Gbps)") 
ax1.set_ylim(3,11)
ax1.grid(True)
ax1.set_title('(a) Unidirectional traffic (VM)',loc='center', y=-0.2)

for d in d1:
    t = []
    for i in d[1:]:
        t.append(float(i)*8*(byte[d[1:].index(i)]+20)/1000)
    
    l2 = ax2.plot(t,label=d[0],marker=markers[d1.index(d)+1],color=colors[d1.index(d)+1],markersize=8,linewidth=2)
    
ax2.grid(True)
#ax2.set_ylim(0,22)
ax2.set_ylabel("Throughput (Gbps)") 
ax2.set_title('(e) Bidirectional traffic (VM)', y=-0.4)

for d in d2:
    t = []
    for i in d[1:]:
        t.append(float(i)*8*(byte[d[1:].index(i)]+20)/1000)
    
    l3 = ax3.plot(t,label=d[0],marker=markers[d2.index(d)+1],color=colors[d2.index(d)+1],markersize=8,linewidth=2)

ax3.set_ylim(3,11)
ax3.grid(True)
ax3.set_ylabel("Throughput (Gbps)") 
ax3.set_title('(c) Reversed traffic (VM)', y=-0.2)

for d in d3:
    t = []
    for i in d[1:]:
        t.append(float(i)*8*(byte[d[1:].index(i)]+20)/1000)
    
    l4 = ax4.plot(t,label=d[0],marker=markers[d3.index(d)+1],color=colors[d3.index(d)+1],markersize=8,linewidth=2)
    
ax4.grid(True)
ax4.set_ylim(3,11)
ax4.set_title('(d) Reversed traffic (container)', y=-0.2)

for d in d4:
    t = []
    for i in d[1:]:
        t.append(float(i)*8*(byte[d[1:].index(i)]+20)/1000)
    
    l5 = ax5.plot(t,label=d[0],marker=markers[d4.index(d)+1],color=colors[d4.index(d)+1],markersize=8,linewidth=2)

ax5.set_ylim(3,11)
ax5.grid(True)
ax5.set_title('(b) Unidirectional traffic (container)', y=-0.2)

for d in d5:
    t = []
    for i in d[1:]:
        t.append(float(i)*8*(byte[d[1:].index(i)]+20)/1000)
    
    l6 = ax6.plot(t,label=d[0],marker=markers[d5.index(d)+1],color=colors[d5.index(d)+1],markersize=8,linewidth=2)
    
ax6.grid(True)
#ax6.set_ylim(0,22)
ax6.set_title('(f) Bidirectional traffic (container)', y=-0.4)


fig.legend([l1,l2,l3,l4,l5,l6],labels=names,loc="right",ncol=5,fancybox=True,bbox_to_anchor=(0.85,0.93),framealpha=1,prop={'size': 8})

plt.setp((ax1,ax2,ax3,ax4), xticks=range(len(labels)), xticklabels=labels)
fig.savefig("p2v-1.pdf",bbox_inches='tight')



##############################################################################################


# v2v throughput test

plt.rcParams.update({'font.size': 9})
fig, axs = plt.subplots(2, 2, sharex=True)
(ax1, ax3), (ax2, ax4) = axs
d0 = []
with open("DATA/vm/v2v.DATA", 'r') as fd:
    next(fd)

    for l in fd:
        d0.append(l.strip().split())
               
d1 = []
with open("DATA/vm/v2v-bi.DATA", 'r') as fd:           
    next(fd)
    for l in fd:
        d1.append(l.strip().split())
                
d2 = []
with open("DATA/docker/v2v.DATA", 'r') as fd:
    next(fd)
    for l in fd:
        d2.append(l.strip().split())
               
d3 = []
with open("DATA/docker/v2v-bi.DATA", 'r') as fd:           
    next(fd)
    for l in fd:
        d3.append(l.strip().split())
 

for d in d0:
    t = []
    for i in d[1:]:
        t.append(float(i)*8*(byte[d[1:].index(i)]+20)/1000)
    
    l1 = ax1.plot(t,label=d[0],marker=markers[d0.index(d)+1],color=colors[d0.index(d)+1],markersize=8,linewidth=2)

ax1.set_ylabel("Throughput (Gbps)") 
#ax1.set_ylim(0,20)
ax1.grid(True)
ax1.set_title('(a) Unidirectional traffic (VM)',y=-0.2)
ax1.set_yscale('log', basey=10)
ax1.set_ylim(2,100)
ax1.yaxis.set_major_formatter(FormatStrFormatter('%d'))

for d in d1:
    t = []
    for i in d[1:]:
        t.append(float(i)*8*(byte[d[1:].index(i)]+20)/1000)
    
    l2 = ax2.plot(t,label=d[0],marker=markers[d1.index(d)+1],color=colors[d1.index(d)+1],markersize=8,linewidth=2)
    
ax2.grid(True)
ax2.set_ylabel("Throughput (Gbps)") 
ax2.set_title('(c) Bidirectional traffic (VM)',y=-0.3)
ax2.set_yscale('log', basey=10)
ax2.set_ylim(2,130)
ax2.yaxis.set_major_formatter(FormatStrFormatter('%d'))

for d in d2:
    t = []
    for i in d[1:]:
        t.append(float(i)*8*(byte[d[1:].index(i)]+20)/1000)
    
    l3 = ax3.plot(t,label=d[0],marker=markers[d2.index(d)+1],color=colors[d2.index(d)+1],markersize=8,linewidth=2)

#ax3.set_ylim(0,20)
ax3.grid(True)
ax3.set_title('(b) Unidirectional traffic (container)',y=-0.2)
ax3.set_yscale('log', basey=10)
ax3.set_ylim(2,100)
ax3.yaxis.set_major_formatter(FormatStrFormatter('%d'))

for d in d3:
    t = []
    for i in d[1:]:
        t.append(float(i)*8*(byte[d[1:].index(i)]+20)/1000)
    
    l4 = ax4.plot(t,label=d[0],marker=markers[d3.index(d)+1],color=colors[d3.index(d)+1],markersize=8,linewidth=2)
    
ax4.grid(True)
ax4.set_title('(d) Bidirectional traffic (container)',y=-0.3)
ax4.set_yscale('log', basey=10)
ax4.set_ylim(2,130)
ax4.yaxis.set_major_formatter(FormatStrFormatter('%d'))

fig.legend([l1,l2,l3,l4],labels=names,ncol=4,fancybox=True,framealpha=1,prop={'size': 8},bbox_to_anchor=(0.8, 1))

plt.setp((ax1,ax2,ax3,ax4), xticks=range(len(labels)), xticklabels=labels)
fig.savefig("v2v-1.pdf",bbox_inches='tight')



##############################################################################################



# Loopback throughput test
plt.rcParams.update({'font.size': 6})
filled_markers = ['o', '.', 'x', '+', 'v', '^', '<', '>', 's', 'd']
r = ['(a)','(b)','(c)','(d)','(e)','(f)','(g)','(h)','(i)','(j)','(k)','(l)']
m = 0

#plt.subplots_adjust(left=None, bottom=None, right=None, top=2, wspace=None, hspace=0.3)
fig, axs = plt.subplots(4, 3, sharex=True, sharey=False)
#fig.tight_layout(pad=2.0)

for ax in axs:
    for a in ax:
        #a.set_yscale('log', basey=2)
        a.grid(True)
        a.set_xticks(range(1,6))
        a.yaxis.set_major_formatter(FormatStrFormatter('%d'))
        
    ax[0].set_ylabel("Throughput (Gbps)",)


for v in ["vm", "docker"]:
    #print("Virtual Environment: " + v)
    data,data1 = {},{}
    
    for i in range(5):
        data[i] = []
        with open("DATA/" + v + '/' + "loopback-" + str(i+1) + '.DATA', 'r') as fd:
            next(fd)
            for l in fd:
                data[i].append(l.strip().split())
                
        data1[i] = []
        with open("DATA/" + v + '/' + "loopback-" + str(i+1) + '-bi.DATA', 'r') as fd:
            next(fd)
            for l in fd:
                data1[i].append(l.strip().split())

    print(data)
    print(data1)

    for b in range(len(byte)):
        for n in names:
            print(n)
            if n == "snabb" and v == "docker":
                continue
            a = [float(j[b+1])*8*(byte[b]+20)/1000 for i in data for j in data[i] if j[0]==n]
            print(a)

            if v == "vm":
                axs[0,b].plot(range(1,6), a, label=n, marker=filled_markers[names.index(n)],color=colors[names.index(n)+1],markersize=4,linewidth=1)
            else:
                axs[2,b].plot(range(1,6), a, label=n, marker=filled_markers[names.index(n)],color=colors[names.index(n)+1],markersize=4,linewidth=1)

        if v == "vm":
            axs[0,b].set_title(r.pop(0) + " Unidirectional " + str(byte[b]) +"B (VM)",y=-0.2)
            m+=1
        else:
            axs[2,b].set_title(r.pop(0) + " Uidirectional " + str(byte[b]) +"B (container)",y=-0.2)
            m+=1
        
        for n in names:
            print(n)
            if n == "snabb" and v == "docker":
                continue
                
            a = [float(j[b+1])*8*(byte[b]+20)/1000 for i in data1 for j in data1[i] if j[0]==n]
            print(a)

            if v == "vm":
                axs[1,b].plot(range(1,6), a, label=n, marker=filled_markers[names.index(n)],color=colors[names.index(n)+1],markersize=4,linewidth=1)
            else:
                axs[3,b].plot(range(1,6), a, label=n, marker=filled_markers[names.index(n)],color=colors[names.index(n)+1],markersize=4,linewidth=1)
        
        if v == 'vm':
            axs[1,b].set_title(r.pop(0) + " Bidirectional " + str(byte[b]) +"B (VM)",y=-0.2)
        else:
            axs[3,b].set_title(r.pop(0) + "Bidirectional " + str(byte[b]) +"B (container)",y=-0.39)
        
print(names)
fig.legend(axs,labels=names,ncol=7,fancybox=True,framealpha=1,prop={'size': 5},bbox_to_anchor=(0.75, 1.13))
fig.subplots_adjust(hspace=0.2,top=1.1)

fig.savefig("loopback-1.pdf",bbox_inches='tight')

==> plots/throughput.py <==
#!/Users/tianzhuzhang/anaconda3/bin/python

import matplotlib.pyplot as plt

plt.rc('font', family='serif')

import matplotlib.pyplot as plt
import numpy as np

width = 0.4
fill_patterns = [" ", "\\", "+", "x"]
colors = ["white", "silver", "grey"]
labels = ["64B", "256B", "1024B"]
byte = [64, 256, 1024]
pdfs = ["p2p"]

plt.rcParams.update({'font.size': 10})
plt.rcParams['hatch.linewidth'] = 0.3

# p2p scenario
for p in range(len(pdfs)):
    fig = plt.figure()
    plt.ylim(0,26)

    plt.ylabel("Throughput (Gbps)")
    
    uni = []
    for k in range(len(byte)):
        data = []
         
        with open("DATA/p2p.DATA", 'r') as fd:
            next(fd)
            for l in fd:
                data.append(l.strip().split())
               
        data1 = []
        with open("DATA/p2p-bi.DATA", 'r') as fd:
            next(fd)
            for l in fd:
                data1.append(l.strip().split())
                
        if k == 0:
            names = [i[0] for i in data]
            range_ = np.arange(len(names))*4
      
        th = [float(i[k+1])*8*(byte[k]+20)/1000 for i in data]
        th1 = [float(i[k+1])*8*(byte[k]+20)/1000 for i in data1] 

        a = plt.bar(range_+2*k*width, th, width=width, color=colors[k], edgecolor="black", label=labels[k]+'-unidirectional')    
        uni.append(a)
        
        if k == 0:
            b=plt.bar(range_+(2*k+1)*width, th1, width=width, edgecolor="black", color=colors[k], hatch="////")
        else:
            plt.bar(range_+(2*k+1)*width, th1, width=width, edgecolor="black", color=colors[k], hatch="////", label=labels[k]+'bidirectional')       
    
    plt.axvline(x=3, linestyle="--", ymin=-1)
    plt.xticks(range_+2.5*width, names)
    
    uni.append(uni[0])
    uni.append(b)
    plt.legend(uni,('64B','256B','1024B','Unidirectional','Bidirectional'), ncol=2, labelspacing=0.5, loc="best")
    plt.gca().yaxis.grid(True)
    fig.savefig(pdfs[p]+".pdf")
    
# p2v scenario
for v in ["docker", "vm"]:
    uni = []
    fig = plt.figure()
    plt.ylim(0,26)
    plt.ylabel("Throughput (Gbps)")
    
    for k in range(len(byte)):
        data = []
         
        with open("DATA/" + v + "/p2v.DATA", 'r') as fd:
            next(fd)
            for l in fd:
                data.append(l.strip().split())
               
        data1 = []
        with open("DATA/" + v + "/p2v-re.DATA", 'r') as fd:           
            next(fd)
            for l in fd:
                data1.append(l.strip().split())
                
        data2 = []
        with open("DATA/" + v + "/p2v-bi.DATA", 'r') as fd:           
            next(fd)
            for l in fd:
                data2.append(l.strip().split())
                
        if k == 0:
            names = [i[0] for i in data]
            range_ = np.arange(len(names))*4
      
        th = [float(i[k+1])*8*(byte[k]+20)/1000 for i in data]
        th1 = [float(i[k+1])*8*(byte[k]+20)/1000 for i in data1]
        th2 = [float(i[k+1])*8*(byte[k]+20)/1000 for i in data2] 

        a = plt.bar(range_+3*k*width, th, width=width, color=colors[k], edgecolor="black", label=labels[k]+'-unidirectional')
        
        uni.append(a)
        if k == 0:
            b = plt.bar(range_+(3*k+1)*width, th1, width=width, edgecolor="black", color=colors[k], hatch="////")
            c = plt.bar(range_+(3*k+2)*width, th2, width=width, color=colors[k], edgecolor="black", hatch="xxxxxx")
        else:
            plt.bar(range_+(3*k+1)*width, th1, width=width, edgecolor="black", color=colors[k], hatch="////")  
            plt.bar(range_+(3*k+2)*width, th2, width=width, color=colors[k], edgecolor="black", hatch="xxxxxx")  
        
    plt.xticks(range_+4*width, names)
    
    uni.append(uni[0])
    uni.append(b)
    uni.append(c)
 
    plt.legend(uni,('64B','256B','1024B','Unidirectional','Unidirectional-Reverse','Bidirectional'), ncol=2, labelspacing=0.5, loc="best")
    plt.gca().yaxis.grid(True)
    fig.savefig('p2v-' + v + ".pdf")

# v2v scenario
pdfs = ["v2v"]
for p in pdfs:
  for v in ["vm","docker"]:
    fig = plt.figure()
    if p=="v2v":
        plt.ylim(0,100)
    else:
        plt.ylim(0,26)
    plt.ylabel("Throughput (Gbps)")
    
    uni = []
    for k in range(len(byte)):
        data = []
         
        with open("DATA/" + v + '/' + p +".DATA", 'r') as fd:
            next(fd)
            for l in fd:
                data.append(l.strip().split())
               
        data1 = []
        with open("DATA/" + v + "/" + p + "-bi.DATA", 'r') as fd:
            next(fd)
            for l in fd:
                data1.append(l.strip().split())

        if k == 0:
            names = [i[0] for i in data]
            range_ = np.arange(len(names))*4
      
        th = [float(i[k+1])*8*(byte[k]+20)/1000 for i in data]
        th1 = [float(i[k+1])*8*(byte[k]+20)/1000 for i in data1] 

        a = plt.bar(range_+2*k*width, th, width=width, color=colors[k], edgecolor="black", label=labels[k]+'-unidirectional')    
        uni.append(a)
        if k == 0:
            b=plt.bar(range_+(2*k+1)*width, th1, width=width, edgecolor="black", color=colors[k], hatch="////")
        else:
            plt.bar(range_+(2*k+1)*width, th1, width=width, edgecolor="black", color=colors[k], hatch="////", label=labels[k]+'bidirectional')       
    
    plt.axhline(y=10, linestyle="--")   
    plt.xticks(range_+2.5*width, names)
    
    uni.append(uni[0])
    uni.append(b)
    plt.legend(uni,('64B','256B','1024B','Unidirectional','Bidirectional'), ncol=2, labelspacing=0.5, loc='best')
    plt.gca().yaxis.grid(True)
    fig.savefig(p + '-' + v + ".pdf")

# Loopback scenarios
filled_markers = ['o', '.', 'x', '+', 'v', '^', '<', '>', 's', 'd']

plt.ylim(0, 500)
for v in ["vm", "docker"]:
    print("Virtual Environment: " + v)
    data,data1 = {},{}
    
    for i in range(5):
        data[i] = []
        with open("DATA/" + v + '/' + "loopback-" + str(i+1) + '.DATA', 'r') as fd:
            next(fd)
            for l in fd:
                data[i].append(l.strip().split())
                
        data1[i] = []
        with open("DATA/" + v + '/' + "loopback-" + str(i+1) + '-bi.DATA', 'r') as fd:
            next(fd)
            for l in fd:
                data1[i].append(l.strip().split())

    print(data)
    print(data1)

    for b in range(len(byte)):
        fig = plt.figure()
        plt.ylabel("Throughput (Gbps)")
    
        if b == 0:
            names = [i[0] for i in data[0]]
            print("Software switches: " + str(names))
        
        for n in names:
            print(n)
            a = [float(j[b+1])*8*(byte[b]+20)/1000 for i in data for j in data[i] if j[0]==n]
            # b = [j[b+1] for i in data1 for j in data1[i] if j[0]==n]
            print(a)

            plt.plot(range(1,6), a, label=n, marker=filled_markers[names.index(n)])

        plt.xticks(range(1,6))
        plt.legend(loc='best')
        plt.gca().yaxis.grid(True)
        fig.savefig('SC_' + v + "_" + str(byte[b]) + ".pdf")
        
        fig = plt.figure()
        plt.ylabel("Throughput (Gbps)")
        
        for n in names:
            print(n)
            a = [float(j[b+1])*8*(byte[b]+20)/1000 for i in data1 for j in data1[i] if j[0]==n]
            # b = [j[b+1] for i in data1 for j in data1[i] if j[0]==n]
            print(a)

            plt.plot(range(1,6), a, label=n, marker=filled_markers[names.index(n)])

        plt.xticks(range(1,6))
        plt.legend(loc='best',ncol=2)
        plt.gca().yaxis.grid(True)
        fig.savefig('SC_' + v + "_" + str(byte[b]) + "-bi.pdf")
